No-$(k+1)$-in-line problem for $k \geqslant 3$

What is the maximum number of points one can place in an $n \times n$ grid such that every Euclidean line contains at most $k$ points? For $k = 2$, this is the notorious no-three-in-line problem of Dudeney. In this paper, we resolve this problem for all other $k$ (and sufficiently large $n$). Namely, for $k \geqslant 3$ and sufficiently large $n$, we show that this maximum is exactly $kn$. To prove this, our key observation is that in the regime $k \geqslant 3$, the problem is dominated in a certain statistical sense by the influence of a small number of "heavy" lines with many grid points. We apply a result of Ehard-Glock-Joos on pseudorandom hypergraph matchings to construct a set of size $kn - o(n)$ with at most $k$ points on each heavy line, and then a crude deletion argument yields a no-$(k+1)$-in-line set of nearly the same size. Finally, we use a randomised switching procedure to complete the construction (building upon ideas of Simkin and Luria). Using similar ideas, we also address the no-four-on-a-circle problem of Erd\H{o}s and Purdy. Namely, we prove the existence of a set of $2n - o(n)$ points in the $n \times n$ grid such that no four of these points lie on a circle or a line, improving on the previous construction of size $n - o(n)$ due to Dong and Xu.

==> anc/lower_bounds_for_small_n.json <==
{
  "no_four_isosceles_trapezium": {
    "2": [
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        1
      ]
    ],
    "3": [
      [
        0,
        2
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ]
    ],
    "4": [
      [
        1,
        0
      ],
      [
        2,
        3
      ],
      [
        1,
        1
      ],
      [
        0,
        3
      ],
      [
        2,
        2
      ],
      [
        0,
        0
      ],
      [
        3,
        1
      ]
    ],
    "5": [
      [
        2,
        2
      ],
      [
        0,
        4
      ],
      [
        3,
        0
      ],
      [
        1,
        4
      ],
      [
        3,
        3
      ],
      [
        1,
        3
      ],
      [
        0,
        0
      ],
      [
        2,
        0
      ],
      [
        4,
        2
      ],
      [
        0,
        1
      ]
    ],
    "6": [
      [
        4,
        3
      ],
      [
        1,
        1
      ],
      [
        5,
        5
      ],
      [
        5,
        4
      ],
      [
        0,
        1
      ],
      [
        5,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        0
      ],
      [
        2,
        5
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    "7": [
      [
        1,
        0
      ],
      [
        3,
        1
      ],
      [
        0,
        2
      ],
      [
        6,
        5
      ],
      [
        3,
        3
      ],
      [
        6,
        6
      ],
      [
        2,
        6
      ],
      [
        6,
        1
      ],
      [
        5,
        4
      ],
      [
        4,
        0
      ],
      [
        5,
        5
      ],
      [
        1,
        2
      ],
      [
        4,
        1
      ],
      [
        0,
        6
      ],
      [
        1,
        3
      ]
    ],
    "8": [
      [
        6,
        5
      ],
      [
        6,
        7
      ],
      [
        1,
        4
      ],
      [
        1,
        6
      ],
      [
        2,
        2
      ],
      [
        7,
        5
      ],
      [
        4,
        6
      ],
      [
        7,
        1
      ],
      [
        0,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        5
      ],
      [
        5,
        1
      ],
      [
        0,
        7
      ],
      [
        3,
        7
      ],
      [
        3,
        0
      ],
      [
        5,
        0
      ],
      [
        2,
        3
      ]
    ],
    "9": [
      [
        8,
        4
      ],
      [
        0,
        2
      ],
      [
        8,
        0
      ],
      [
        2,
        8
      ],
      [
        6,
        6
      ],
      [
        1,
        3
      ],
      [
        2,
        5
      ],
      [
        0,
        7
      ],
      [
        7,
        7
      ],
      [
        4,
        6
      ],
      [
        2,
        7
      ],
      [
        7,
        4
      ],
      [
        0,
        1
      ],
      [
        4,
        8
      ],
      [
        5,
        1
      ],
      [
        3,
        2
      ],
      [
        5,
        0
      ],
      [
        1,
        2
      ],
      [
        7,
        3
      ],
      [
        6,
        0
      ]
    ],
    "10": [
      [
        3,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ],
      [
        7,
        2
      ],
      [
        0,
        3
      ],
      [
        0,
        0
      ],
      [
        3,
        9
      ],
      [
        4,
        8
      ],
      [
        2,
        9
      ],
      [
        9,
        2
      ],
      [
        9,
        0
      ],
      [
        6,
        0
      ],
      [
        8,
        7
      ],
      [
        4,
        6
      ],
      [
        8,
        8
      ],
      [
        5,
        9
      ],
      [
        9,
        7
      ],
      [
        1,
        1
      ],
      [
        2,
        3
      ],
      [
        4,
        5
      ],
      [
        7,
        6
      ],
      [
        5,
        7
      ]
    ],
    "11": [
      [
        5,
        1
      ],
      [
        4,
        10
      ],
      [
        0,
        0
      ],
      [
        7,
        4
      ],
      [
        9,
        2
      ],
      [
        10,
        7
      ],
      [
        2,
        5
      ],
      [
        3,
        6
      ],
      [
        4,
        8
      ],
      [
        0,
        3
      ],
      [
        6,
        4
      ],
      [
        3,
        8
      ],
      [
        8,
        7
      ],
      [
        10,
        10
      ],
      [
        8,
        0
      ],
      [
        10,
        9
      ],
      [
        9,
        0
      ],
      [
        6,
        2
      ],
      [
        2,
        10
      ],
      [
        1,
        3
      ],
      [
        0,
        1
      ],
      [
        9,
        9
      ],
      [
        8,
        5
      ],
      [
        2,
        3
      ]
    ],
    "12": [
      [
        11,
        8
      ],
      [
        7,
        10
      ],
      [
        3,
        11
      ],
      [
        1,
        2
      ],
      [
        9,
        8
      ],
      [
        10,
        0
      ],
      [
        11,
        9
      ],
      [
        4,
        5
      ],
      [
        3,
        5
      ],
      [
        11,
        10
      ],
      [
        2,
        4
      ],
      [
        6,
        0
      ],
      [
        2,
        2
      ],
      [
        2,
        9
      ],
      [
        5,
        0
      ],
      [
        8,
        8
      ],
      [
        1,
        6
      ],
      [
        0,
        6
      ],
      [
        6,
        4
      ],
      [
        9,
        1
      ],
      [
        7,
        11
      ],
      [
        3,
        9
      ],
      [
        0,
        4
      ],
      [
        8,
        7
      ],
      [
        4,
        7
      ],
      [
        10,
        3
      ],
      [
        0,
        1
      ]
    ],
    "13": [
      [
        0,
        8
      ],
      [
        9,
        12
      ],
      [
        5,
        10
      ],
      [
        7,
        11
      ],
      [
        10,
        4
      ],
      [
        11,
        2
      ],
      [
        6,
        4
      ],
      [
        5,
        1
      ],
      [
        0,
        9
      ],
      [
        4,
        1
      ],
      [
        3,
        5
      ],
      [
        10,
        6
      ],
      [
        8,
        12
      ],
      [
        12,
        0
      ],
      [
        5,
        11
      ],
      [
        1,
        1
      ],
      [
        3,
        8
      ],
      [
        9,
        10
      ],
      [
        8,
        7
      ],
      [
        4,
        8
      ],
      [
        11,
        6
      ],
      [
        0,
        7
      ],
      [
        12,
        2
      ],
      [
        11,
        12
      ],
      [
        1,
        0
      ],
      [
        2,
        9
      ],
      [
        10,
        0
      ],
      [
        12,
        3
      ],
      [
        6,
        3
      ]
    ],
    "14": [
      [
        7,
        1
      ],
      [
        4,
        11
      ],
      [
        11,
        0
      ],
      [
        2,
        3
      ],
      [
        12,
        6
      ],
      [
        10,
        2
      ],
      [
        6,
        8
      ],
      [
        12,
        9
      ],
      [
        5,
        12
      ],
      [
        1,
        6
      ],
      [
        13,
        11
      ],
      [
        8,
        0
      ],
      [
        1,
        13
      ],
      [
        0,
        13
      ],
      [
        13,
        12
      ],
      [
        3,
        4
      ],
      [
        5,
        10
      ],
      [
        0,
        4
      ],
      [
        8,
        1
      ],
      [
        1,
        12
      ],
      [
        8,
        3
      ],
      [
        11,
        2
      ],
      [
        10,
        6
      ],
      [
        3,
        7
      ],
      [
        4,
        13
      ],
      [
        0,
        3
      ],
      [
        12,
        0
      ],
      [
        10,
        8
      ],
      [
        2,
        10
      ],
      [
        9,
        5
      ],
      [
        13,
        9
      ],
      [
        9,
        7
      ]
    ],
    "15": [
      [
        6,
        9
      ],
      [
        14,
        12
      ],
      [
        11,
        2
      ],
      [
        8,
        4
      ],
      [
        9,
        10
      ],
      [
        10,
        5
      ],
      [
        2,
        12
      ],
      [
        2,
        14
      ],
      [
        3,
        3
      ],
      [
        0,
        14
      ],
      [
        4,
        4
      ],
      [
        10,
        8
      ],
      [
        5,
        13
      ],
      [
        0,
        7
      ],
      [
        5,
        14
      ],
      [
        8,
        11
      ],
      [
        12,
        6
      ],
      [
        1,
        8
      ],
      [
        3,
        7
      ],
      [
        0,
        9
      ],
      [
        1,
        3
      ],
      [
        14,
        6
      ],
      [
        14,
        13
      ],
      [
        11,
        0
      ],
      [
        6,
        11
      ],
      [
        1,
        1
      ],
      [
        4,
        13
      ],
      [
        12,
        0
      ],
      [
        7,
        5
      ],
      [
        13,
        12
      ],
      [
        7,
        3
      ],
      [
        13,
        10
      ],
      [
        12,
        1
      ],
      [
        9,
        2
      ]
    ],
    "16": [
      [
        1,
        7
      ],
      [
        0,
        14
      ],
      [
        11,
        15
      ],
      [
        12,
        12
      ],
      [
        12,
        1
      ],
      [
        9,
        11
      ],
      [
        2,
        2
      ],
      [
        13,
        3
      ],
      [
        15,
        13
      ],
      [
        4,
        0
      ],
      [
        2,
        9
      ],
      [
        14,
        15
      ],
      [
        12,
        6
      ],
      [
        8,
        7
      ],
      [
        4,
        10
      ],
      [
        15,
        3
      ],
      [
        15,
        1
      ],
      [
        7,
        4
      ],
      [
        3,
        14
      ],
      [
        14,
        13
      ],
      [
        6,
        0
      ],
      [
        0,
        10
      ],
      [
        5,
        2
      ],
      [
        0,
        9
      ],
      [
        11,
        12
      ],
      [
        3,
        11
      ],
      [
        14,
        7
      ],
      [
        2,
        0
      ],
      [
        9,
        4
      ],
      [
        10,
        15
      ],
      [
        6,
        6
      ],
      [
        13,
        5
      ],
      [
        5,
        1
      ],
      [
        7,
        8
      ],
      [
        11,
        14
      ],
      [
        1,
        10
      ]
    ],
    "17": [
      [
        6,
        15
      ],
      [
        8,
        14
      ],
      [
        16,
        9
      ],
      [
        7,
        3
      ],
      [
        4,
        2
      ],
      [
        5,
        1
      ],
      [
        10,
        16
      ],
      [
        1,
        0
      ],
      [
        14,
        15
      ],
      [
        15,
        5
      ],
      [
        5,
        2
      ],
      [
        11,
        0
      ],
      [
        14,
        16
      ],
      [
        9,
        11
      ],
      [
        8,
        13
      ],
      [
        5,
        0
      ],
      [
        16,
        16
      ],
      [
        2,
        12
      ],
      [
        0,
        12
      ],
      [
        2,
        10
      ],
      [
        6,
        13
      ],
      [
        7,
        4
      ],
      [
        6,
        11
      ],
      [
        0,
        6
      ],
      [
        3,
        6
      ],
      [
        10,
        5
      ],
      [
        15,
        9
      ],
      [
        7,
        8
      ],
      [
        3,
        7
      ],
      [
        4,
        8
      ],
      [
        14,
        14
      ],
      [
        1,
        4
      ],
      [
        13,
        14
      ],
      [
        13,
        5
      ],
      [
        0,
        3
      ],
      [
        12,
        1
      ],
      [
        12,
        4
      ],
      [
        4,
        15
      ]
    ],
    "18": [
      [
        15,
        6
      ],
      [
        10,
        0
      ],
      [
        2,
        15
      ],
      [
        16,
        10
      ],
      [
        6,
        16
      ],
      [
        5,
        6
      ],
      [
        6,
        17
      ],
      [
        17,
        3
      ],
      [
        4,
        1
      ],
      [
        1,
        15
      ],
      [
        11,
        3
      ],
      [
        13,
        5
      ],
      [
        15,
        10
      ],
      [
        3,
        9
      ],
      [
        12,
        12
      ],
      [
        9,
        13
      ],
      [
        16,
        11
      ],
      [
        17,
        16
      ],
      [
        4,
        2
      ],
      [
        4,
        0
      ],
      [
        14,
        10
      ],
      [
        15,
        3
      ],
      [
        17,
        4
      ],
      [
        8,
        7
      ],
      [
        0,
        17
      ],
      [
        5,
        2
      ],
      [
        7,
        12
      ],
      [
        2,
        17
      ],
      [
        3,
        1
      ],
      [
        2,
        14
      ],
      [
        16,
        16
      ],
      [
        0,
        8
      ],
      [
        1,
        8
      ],
      [
        8,
        11
      ],
      [
        1,
        9
      ],
      [
        11,
        2
      ],
      [
        8,
        4
      ],
      [
        7,
        0
      ],
      [
        3,
        13
      ],
      [
        10,
        4
      ]
    ],
    "19": [
      [
        11,
        11
      ],
      [
        9,
        18
      ],
      [
        11,
        13
      ],
      [
        5,
        14
      ],
      [
        7,
        1
      ],
      [
        1,
        6
      ],
      [
        15,
        16
      ],
      [
        17,
        16
      ],
      [
        8,
        12
      ],
      [
        16,
        7
      ],
      [
        1,
        8
      ],
      [
        17,
        18
      ],
      [
        14,
        0
      ],
      [
        7,
        5
      ],
      [
        17,
        17
      ],
      [
        0,
        5
      ],
      [
        2,
        12
      ],
      [
        15,
        0
      ],
      [
        3,
        17
      ],
      [
        16,
        10
      ],
      [
        2,
        6
      ],
      [
        6,
        15
      ],
      [
        10,
        9
      ],
      [
        5,
        11
      ],
      [
        1,
        7
      ],
      [
        13,
        16
      ],
      [
        12,
        9
      ],
      [
        12,
        3
      ],
      [
        2,
        15
      ],
      [
        0,
        3
      ],
      [
        18,
        18
      ],
      [
        15,
        10
      ],
      [
        3,
        13
      ],
      [
        0,
        6
      ],
      [
        6,
        14
      ],
      [
        14,
        4
      ],
      [
        18,
        10
      ],
      [
        14,
        1
      ],
      [
        4,
        2
      ],
      [
        9,
        2
      ],
      [
        6,
        17
      ],
      [
        5,
        8
      ],
      [
        4,
        0
      ]
    ],
    "20": [
      [
        19,
        11
      ],
      [
        8,
        19
      ],
      [
        11,
        16
      ],
      [
        9,
        19
      ],
      [
        1,
        14
      ],
      [
        0,
        14
      ],
      [
        14,
        10
      ],
      [
        9,
        18
      ],
      [
        2,
        4
      ],
      [
        12,
        5
      ],
      [
        13,
        0
      ],
      [
        5,
        14
      ],
      [
        19,
        3
      ],
      [
        12,
        11
      ],
      [
        3,
        15
      ],
      [
        17,
        8
      ],
      [
        16,
        9
      ],
      [
        5,
        8
      ],
      [
        4,
        6
      ],
      [
        18,
        17
      ],
      [
        2,
        2
      ],
      [
        17,
        3
      ],
      [
        18,
        7
      ],
      [
        4,
        1
      ],
      [
        10,
        10
      ],
      [
        11,
        18
      ],
      [
        15,
        15
      ],
      [
        10,
        13
      ],
      [
        2,
        0
      ],
      [
        7,
        2
      ],
      [
        6,
        0
      ],
      [
        9,
        17
      ],
      [
        16,
        8
      ],
      [
        0,
        4
      ],
      [
        18,
        3
      ],
      [
        16,
        17
      ],
      [
        17,
        5
      ],
      [
        15,
        16
      ],
      [
        5,
        7
      ],
      [
        6,
        12
      ],
      [
        7,
        1
      ],
      [
        1,
        15
      ],
      [
        14,
        9
      ],
      [
        1,
        18
      ],
      [
        3,
        13
      ]
    ],
    "21": [
      [
        11,
        16
      ],
      [
        1,
        1
      ],
      [
        0,
        0
      ],
      [
        10,
        14
      ],
      [
        19,
        3
      ],
      [
        1,
        2
      ],
      [
        4,
        13
      ],
      [
        12,
        7
      ],
      [
        0,
        8
      ],
      [
        14,
        8
      ],
      [
        9,
        1
      ],
      [
        4,
        16
      ],
      [
        18,
        4
      ],
      [
        18,
        13
      ],
      [
        18,
        7
      ],
      [
        20,
        11
      ],
      [
        1,
        0
      ],
      [
        2,
        8
      ],
      [
        19,
        4
      ],
      [
        15,
        17
      ],
      [
        11,
        14
      ],
      [
        8,
        0
      ],
      [
        4,
        12
      ],
      [
        3,
        17
      ],
      [
        16,
        7
      ],
      [
        3,
        18
      ],
      [
        7,
        6
      ],
      [
        6,
        2
      ],
      [
        15,
        15
      ],
      [
        6,
        20
      ],
      [
        2,
        15
      ],
      [
        20,
        10
      ],
      [
        20,
        3
      ],
      [
        13,
        11
      ],
      [
        17,
        20
      ],
      [
        17,
        19
      ],
      [
        17,
        18
      ],
      [
        10,
        17
      ],
      [
        14,
        19
      ],
      [
        15,
        19
      ],
      [
        2,
        18
      ],
      [
        7,
        9
      ],
      [
        16,
        3
      ],
      [
        8,
        4
      ],
      [
        5,
        2
      ],
      [
        3,
        1
      ],
      [
        9,
        5
      ]
    ],
    "22": [
      [
        9,
        11
      ],
      [
        9,
        0
      ],
      [
        8,
        19
      ],
      [
        19,
        7
      ],
      [
        6,
        14
      ],
      [
        0,
        0
      ],
      [
        10,
        20
      ],
      [
        17,
        12
      ],
      [
        8,
        2
      ],
      [
        10,
        17
      ],
      [
        20,
        6
      ],
      [
        12,
        3
      ],
      [
        17,
        5
      ],
      [
        19,
        2
      ],
      [
        13,
        18
      ],
      [
        18,
        7
      ],
      [
        21,
        7
      ],
      [
        18,
        19
      ],
      [
        3,
        20
      ],
      [
        18,
        21
      ],
      [
        11,
        8
      ],
      [
        16,
        6
      ],
      [
        15,
        0
      ],
      [
        13,
        16
      ],
      [
        14,
        12
      ],
      [
        2,
        4
      ],
      [
        15,
        20
      ],
      [
        7,
        13
      ],
      [
        19,
        11
      ],
      [
        11,
        2
      ],
      [
        4,
        19
      ],
      [
        5,
        9
      ],
      [
        4,
        17
      ],
      [
        1,
        1
      ],
      [
        1,
        15
      ],
      [
        0,
        4
      ],
      [
        3,
        15
      ],
      [
        5,
        3
      ],
      [
        2,
        10
      ],
      [
        0,
        1
      ],
      [
        21,
        18
      ],
      [
        7,
        16
      ],
      [
        20,
        18
      ],
      [
        8,
        4
      ],
      [
        4,
        13
      ],
      [
        14,
        10
      ],
      [
        16,
        9
      ],
      [
        20,
        21
      ],
      [
        6,
        5
      ]
    ],
    "23": [
      [
        6,
        14
      ],
      [
        21,
        21
      ],
      [
        2,
        14
      ],
      [
        15,
        10
      ],
      [
        22,
        0
      ],
      [
        20,
        12
      ],
      [
        10,
        22
      ],
      [
        22,
        6
      ],
      [
        10,
        19
      ],
      [
        15,
        6
      ],
      [
        13,
        1
      ],
      [
        18,
        18
      ],
      [
        5,
        18
      ],
      [
        7,
        9
      ],
      [
        16,
        13
      ],
      [
        7,
        1
      ],
      [
        9,
        19
      ],
      [
        19,
        0
      ],
      [
        14,
        12
      ],
      [
        7,
        3
      ],
      [
        0,
        4
      ],
      [
        13,
        0
      ],
      [
        3,
        4
      ],
      [
        19,
        21
      ],
      [
        4,
        11
      ],
      [
        22,
        2
      ],
      [
        9,
        3
      ],
      [
        21,
        6
      ],
      [
        19,
        5
      ],
      [
        11,
        16
      ],
      [
        1,
        15
      ],
      [
        2,
        4
      ],
      [
        1,
        22
      ],
      [
        8,
        9
      ],
      [
        0,
        20
      ],
      [
        14,
        8
      ],
      [
        20,
        5
      ],
      [
        1,
        20
      ],
      [
        17,
        17
      ],
      [
        20,
        2
      ],
      [
        6,
        20
      ],
      [
        12,
        15
      ],
      [
        0,
        11
      ],
      [
        5,
        1
      ],
      [
        3,
        7
      ],
      [
        17,
        13
      ],
      [
        16,
        19
      ],
      [
        18,
        7
      ],
      [
        12,
        18
      ],
      [
        21,
        22
      ],
      [
        2,
        9
      ]
    ],
    "24": [
      [
        19,
        6
      ],
      [
        7,
        3
      ],
      [
        4,
        2
      ],
      [
        17,
        6
      ],
      [
        16,
        22
      ],
      [
        21,
        23
      ],
      [
        1,
        1
      ],
      [
        11,
        17
      ],
      [
        14,
        18
      ],
      [
        4,
        7
      ],
      [
        23,
        22
      ],
      [
        4,
        14
      ],
      [
        3,
        0
      ],
      [
        23,
        4
      ],
      [
        10,
        3
      ],
      [
        0,
        20
      ],
      [
        1,
        19
      ],
      [
        19,
        5
      ],
      [
        21,
        20
      ],
      [
        14,
        10
      ],
      [
        17,
        12
      ],
      [
        15,
        21
      ],
      [
        6,
        9
      ],
      [
        6,
        13
      ],
      [
        20,
        4
      ],
      [
        2,
        14
      ],
      [
        20,
        8
      ],
      [
        23,
        2
      ],
      [
        22,
        3
      ],
      [
        0,
        11
      ],
      [
        9,
        1
      ],
      [
        0,
        19
      ],
      [
        13,
        23
      ],
      [
        22,
        11
      ],
      [
        8,
        0
      ],
      [
        16,
        10
      ],
      [
        18,
        15
      ],
      [
        5,
        17
      ],
      [
        7,
        16
      ],
      [
        8,
        13
      ],
      [
        9,
        7
      ],
      [
        18,
        8
      ],
      [
        22,
        4
      ],
      [
        12,
        0
      ],
      [
        13,
        21
      ],
      [
        3,
        2
      ],
      [
        15,
        15
      ],
      [
        21,
        22
      ],
      [
        12,
        5
      ],
      [
        3,
        1
      ],
      [
        2,
        19
      ],
      [
        13,
        17
      ],
      [
        1,
        16
      ],
      [
        5,
        8
      ]
    ],
    "25": [
      [
        5,
        12
      ],
      [
        13,
        6
      ],
      [
        22,
        1
      ],
      [
        22,
        17
      ],
      [
        19,
        11
      ],
      [
        20,
        2
      ],
      [
        17,
        2
      ],
      [
        6,
        8
      ],
      [
        21,
        18
      ],
      [
        12,
        9
      ],
      [
        1,
        19
      ],
      [
        19,
        10
      ],
      [
        23,
        10
      ],
      [
        10,
        21
      ],
      [
        2,
        3
      ],
      [
        8,
        8
      ],
      [
        18,
        16
      ],
      [
        17,
        4
      ],
      [
        0,
        3
      ],
      [
        7,
        0
      ],
      [
        0,
        1
      ],
      [
        9,
        23
      ],
      [
        0,
        0
      ],
      [
        18,
        24
      ],
      [
        15,
        13
      ],
      [
        24,
        3
      ],
      [
        9,
        1
      ],
      [
        21,
        5
      ],
      [
        23,
        17
      ],
      [
        21,
        15
      ],
      [
        14,
        18
      ],
      [
        3,
        12
      ],
      [
        8,
        9
      ],
      [
        4,
        9
      ],
      [
        15,
        18
      ],
      [
        7,
        14
      ],
      [
        13,
        5
      ],
      [
        2,
        23
      ],
      [
        17,
        6
      ],
      [
        16,
        22
      ],
      [
        11,
        7
      ],
      [
        5,
        20
      ],
      [
        23,
        20
      ],
      [
        20,
        10
      ],
      [
        22,
        21
      ],
      [
        10,
        14
      ],
      [
        1,
        23
      ],
      [
        6,
        11
      ],
      [
        10,
        20
      ],
      [
        1,
        24
      ],
      [
        24,
        2
      ],
      [
        16,
        7
      ],
      [
        4,
        4
      ],
      [
        2,
        22
      ],
      [
        5,
        24
      ]
    ],
    "26": [
      [
        4,
        13
      ],
      [
        10,
        11
      ],
      [
        20,
        23
      ],
      [
        18,
        25
      ],
      [
        23,
        4
      ],
      [
        18,
        20
      ],
      [
        5,
        18
      ],
      [
        13,
        25
      ],
      [
        20,
        20
      ],
      [
        24,
        6
      ],
      [
        0,
        11
      ],
      [
        17,
        3
      ],
      [
        2,
        22
      ],
      [
        23,
        8
      ],
      [
        3,
        2
      ],
      [
        1,
        17
      ],
      [
        21,
        25
      ],
      [
        10,
        0
      ],
      [
        19,
        12
      ],
      [
        14,
        5
      ],
      [
        25,
        1
      ],
      [
        7,
        16
      ],
      [
        23,
        1
      ],
      [
        0,
        14
      ],
      [
        6,
        3
      ],
      [
        22,
        5
      ],
      [
        14,
        9
      ],
      [
        22,
        15
      ],
      [
        19,
        15
      ],
      [
        11,
        21
      ],
      [
        4,
        18
      ],
      [
        11,
        19
      ],
      [
        4,
        24
      ],
      [
        3,
        14
      ],
      [
        2,
        19
      ],
      [
        9,
        7
      ],
      [
        16,
        13
      ],
      [
        6,
        0
      ],
      [
        15,
        10
      ],
      [
        20,
        24
      ],
      [
        1,
        0
      ],
      [
        2,
        10
      ],
      [
        17,
        1
      ],
      [
        5,
        17
      ],
      [
        9,
        3
      ],
      [
        10,
        23
      ],
      [
        0,
        22
      ],
      [
        12,
        16
      ],
      [
        12,
        22
      ],
      [
        24,
        2
      ],
      [
        21,
        21
      ],
      [
        1,
        2
      ],
      [
        25,
        6
      ],
      [
        8,
        11
      ],
      [
        15,
        5
      ],
      [
        5,
        4
      ],
      [
        25,
        12
      ],
      [
        12,
        8
      ]
    ],
    "27": [
      [
        7,
        4
      ],
      [
        21,
        14
      ],
      [
        5,
        0
      ],
      [
        23,
        1
      ],
      [
        5,
        11
      ],
      [
        21,
        7
      ],
      [
        22,
        3
      ],
      [
        17,
        26
      ],
      [
        12,
        23
      ],
      [
        11,
        20
      ],
      [
        17,
        12
      ],
      [
        20,
        20
      ],
      [
        9,
        6
      ],
      [
        4,
        2
      ],
      [
        5,
        14
      ],
      [
        14,
        6
      ],
      [
        18,
        3
      ],
      [
        6,
        2
      ],
      [
        4,
        5
      ],
      [
        24,
        22
      ],
      [
        6,
        8
      ],
      [
        3,
        0
      ],
      [
        23,
        7
      ],
      [
        10,
        22
      ],
      [
        16,
        19
      ],
      [
        1,
        21
      ],
      [
        24,
        15
      ],
      [
        24,
        18
      ],
      [
        12,
        25
      ],
      [
        23,
        5
      ],
      [
        4,
        0
      ],
      [
        20,
        3
      ],
      [
        0,
        17
      ],
      [
        13,
        12
      ],
      [
        0,
        2
      ],
      [
        2,
        25
      ],
      [
        3,
        9
      ],
      [
        15,
        10
      ],
      [
        2,
        17
      ],
      [
        11,
        16
      ],
      [
        26,
        20
      ],
      [
        19,
        19
      ],
      [
        19,
        26
      ],
      [
        25,
        5
      ],
      [
        22,
        1
      ],
      [
        1,
        25
      ],
      [
        7,
        11
      ],
      [
        2,
        24
      ],
      [
        8,
        16
      ],
      [
        26,
        24
      ],
      [
        17,
        4
      ],
      [
        25,
        15
      ],
      [
        9,
        23
      ],
      [
        20,
        14
      ],
      [
        26,
        15
      ],
      [
        16,
        8
      ],
      [
        1,
        26
      ],
      [
        10,
        21
      ],
      [
        15,
        18
      ],
      [
        3,
        13
      ]
    ],
    "28": [
      [
        6,
        21
      ],
      [
        5,
        12
      ],
      [
        12,
        18
      ],
      [
        25,
        9
      ],
      [
        13,
        5
      ],
      [
        26,
        27
      ],
      [
        24,
        2
      ],
      [
        11,
        0
      ],
      [
        8,
        13
      ],
      [
        7,
        25
      ],
      [
        25,
        1
      ],
      [
        21,
        6
      ],
      [
        4,
        21
      ],
      [
        15,
        7
      ],
      [
        16,
        22
      ],
      [
        19,
        15
      ],
      [
        24,
        17
      ],
      [
        16,
        26
      ],
      [
        4,
        3
      ],
      [
        2,
        4
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        11,
        25
      ],
      [
        17,
        27
      ],
      [
        11,
        1
      ],
      [
        7,
        26
      ],
      [
        19,
        16
      ],
      [
        19,
        23
      ],
      [
        12,
        24
      ],
      [
        5,
        11
      ],
      [
        1,
        12
      ],
      [
        22,
        22
      ],
      [
        14,
        14
      ],
      [
        23,
        6
      ],
      [
        20,
        8
      ],
      [
        9,
        0
      ],
      [
        18,
        19
      ],
      [
        23,
        16
      ],
      [
        3,
        11
      ],
      [
        3,
        19
      ],
      [
        10,
        9
      ],
      [
        7,
        24
      ],
      [
        27,
        6
      ],
      [
        15,
        10
      ],
      [
        17,
        26
      ],
      [
        0,
        24
      ],
      [
        27,
        2
      ],
      [
        22,
        15
      ],
      [
        9,
        5
      ],
      [
        26,
        8
      ],
      [
        20,
        1
      ],
      [
        23,
        27
      ],
      [
        2,
        14
      ],
      [
        25,
        20
      ],
      [
        2,
        0
      ],
      [
        6,
        13
      ],
      [
        13,
        7
      ],
      [
        10,
        2
      ],
      [
        0,
        3
      ],
      [
        14,
        18
      ],
      [
        8,
        23
      ],
      [
        18,
        25
      ]
    ],
    "29": [
      [
        8,
        15
      ],
      [
        15,
        20
      ],
      [
        14,
        19
      ],
      [
        9,
        16
      ],
      [
        11,
        26
      ],
      [
        14,
        5
      ],
      [
        20,
        1
      ],
      [
        19,
        1
      ],
      [
        17,
        3
      ],
      [
        2,
        8
      ],
      [
        18,
        10
      ],
      [
        20,
        21
      ],
      [
        19,
        6
      ],
      [
        17,
        12
      ],
      [
        3,
        27
      ],
      [
        3,
        20
      ],
      [
        27,
        21
      ],
      [
        8,
        5
      ],
      [
        26,
        14
      ],
      [
        24,
        25
      ],
      [
        25,
        1
      ],
      [
        12,
        10
      ],
      [
        22,
        24
      ],
      [
        13,
        8
      ],
      [
        25,
        2
      ],
      [
        5,
        28
      ],
      [
        27,
        23
      ],
      [
        24,
        14
      ],
      [
        7,
        10
      ],
      [
        11,
        20
      ],
      [
        23,
        11
      ],
      [
        25,
        3
      ],
      [
        23,
        3
      ],
      [
        22,
        9
      ],
      [
        0,
        27
      ],
      [
        1,
        4
      ],
      [
        7,
        17
      ],
      [
        18,
        28
      ],
      [
        3,
        22
      ],
      [
        4,
        7
      ],
      [
        4,
        4
      ],
      [
        12,
        6
      ],
      [
        16,
        0
      ],
      [
        11,
        25
      ],
      [
        9,
        13
      ],
      [
        16,
        12
      ],
      [
        10,
        25
      ],
      [
        22,
        19
      ],
      [
        5,
        26
      ],
      [
        6,
        26
      ],
      [
        6,
        24
      ],
      [
        28,
        11
      ],
      [
        0,
        7
      ],
      [
        2,
        28
      ],
      [
        13,
        2
      ],
      [
        8,
        4
      ],
      [
        10,
        23
      ],
      [
        5,
        9
      ],
      [
        13,
        0
      ],
      [
        21,
        22
      ],
      [
        26,
        11
      ],
      [
        1,
        13
      ],
      [
        21,
        18
      ],
      [
        1,
        17
      ]
    ],
    "30": [
      [
        7,
        27
      ],
      [
        15,
        8
      ],
      [
        20,
        3
      ],
      [
        21,
        26
      ],
      [
        13,
        9
      ],
      [
        9,
        7
      ],
      [
        9,
        8
      ],
      [
        13,
        28
      ],
      [
        11,
        23
      ],
      [
        15,
        10
      ],
      [
        21,
        21
      ],
      [
        25,
        3
      ],
      [
        20,
        1
      ],
      [
        0,
        2
      ],
      [
        1,
        2
      ],
      [
        28,
        20
      ],
      [
        29,
        19
      ],
      [
        8,
        24
      ],
      [
        4,
        16
      ],
      [
        0,
        6
      ],
      [
        14,
        5
      ],
      [
        25,
        0
      ],
      [
        19,
        26
      ],
      [
        29,
        14
      ],
      [
        6,
        25
      ],
      [
        7,
        24
      ],
      [
        16,
        29
      ],
      [
        12,
        25
      ],
      [
        6,
        29
      ],
      [
        9,
        2
      ],
      [
        1,
        11
      ],
      [
        23,
        28
      ],
      [
        18,
        21
      ],
      [
        3,
        28
      ],
      [
        17,
        13
      ],
      [
        26,
        12
      ],
      [
        8,
        16
      ],
      [
        14,
        15
      ],
      [
        28,
        1
      ],
      [
        26,
        20
      ],
      [
        0,
        0
      ],
      [
        27,
        17
      ],
      [
        24,
        3
      ],
      [
        24,
        13
      ],
      [
        20,
        4
      ],
      [
        28,
        22
      ],
      [
        2,
        11
      ],
      [
        16,
        17
      ],
      [
        10,
        23
      ],
      [
        4,
        14
      ],
      [
        2,
        8
      ],
      [
        4,
        11
      ],
      [
        11,
        18
      ],
      [
        3,
        17
      ],
      [
        19,
        22
      ],
      [
        1,
        27
      ],
      [
        5,
        7
      ],
      [
        2,
        6
      ],
      [
        21,
        18
      ],
      [
        23,
        15
      ],
      [
        22,
        1
      ],
      [
        6,
        27
      ],
      [
        10,
        26
      ],
      [
        17,
        21
      ],
      [
        29,
        12
      ],
      [
        12,
        10
      ]
    ]
  },
  "no_four_circle": {
    "2": [
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        1
      ]
    ],
    "3": [
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        0
      ]
    ],
    "4": [
      [
        1,
        2
      ],
      [
        3,
        3
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        0,
        0
      ],
      [
        3,
        2
      ],
      [
        2,
        0
      ]
    ],
    "5": [
      [
        1,
        2
      ],
      [
        0,
        4
      ],
      [
        2,
        1
      ],
      [
        4,
        3
      ],
      [
        0,
        0
      ],
      [
        2,
        0
      ],
      [
        1,
        4
      ],
      [
        3,
        0
      ],
      [
        3,
        2
      ]
    ],
    "6": [
      [
        0,
        1
      ],
      [
        2,
        4
      ],
      [
        4,
        0
      ],
      [
        4,
        3
      ],
      [
        1,
        5
      ],
      [
        1,
        1
      ],
      [
        3,
        0
      ],
      [
        2,
        3
      ],
      [
        5,
        0
      ],
      [
        2,
        5
      ],
      [
        3,
        5
      ]
    ],
    "7": [
      [
        5,
        1
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ],
      [
        1,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        6
      ],
      [
        6,
        4
      ],
      [
        3,
        2
      ],
      [
        4,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ],
      [
        0,
        0
      ],
      [
        2,
        3
      ],
      [
        2,
        6
      ]
    ],
    "8": [
      [
        2,
        4
      ],
      [
        5,
        5
      ],
      [
        0,
        4
      ],
      [
        2,
        1
      ],
      [
        7,
        7
      ],
      [
        7,
        5
      ],
      [
        5,
        3
      ],
      [
        2,
        0
      ],
      [
        0,
        6
      ],
      [
        7,
        2
      ],
      [
        6,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        6
      ],
      [
        3,
        2
      ],
      [
        4,
        7
      ]
    ],
    "9": [
      [
        3,
        4
      ],
      [
        0,
        5
      ],
      [
        8,
        7
      ],
      [
        7,
        7
      ],
      [
        1,
        2
      ],
      [
        5,
        7
      ],
      [
        6,
        1
      ],
      [
        6,
        0
      ],
      [
        8,
        1
      ],
      [
        2,
        6
      ],
      [
        1,
        0
      ],
      [
        8,
        3
      ],
      [
        0,
        8
      ],
      [
        2,
        0
      ],
      [
        0,
        6
      ],
      [
        4,
        8
      ],
      [
        5,
        2
      ],
      [
        5,
        5
      ]
    ],
    "10": [
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        3,
        9
      ],
      [
        9,
        3
      ],
      [
        8,
        7
      ],
      [
        9,
        8
      ],
      [
        5,
        9
      ],
      [
        2,
        2
      ],
      [
        1,
        1
      ],
      [
        5,
        7
      ],
      [
        7,
        6
      ],
      [
        9,
        7
      ],
      [
        6,
        0
      ],
      [
        2,
        5
      ],
      [
        3,
        8
      ],
      [
        7,
        3
      ],
      [
        4,
        1
      ],
      [
        4,
        5
      ],
      [
        3,
        4
      ]
    ],
    "11": [
      [
        0,
        1
      ],
      [
        4,
        10
      ],
      [
        0,
        7
      ],
      [
        2,
        1
      ],
      [
        9,
        9
      ],
      [
        9,
        6
      ],
      [
        7,
        3
      ],
      [
        1,
        7
      ],
      [
        10,
        0
      ],
      [
        5,
        9
      ],
      [
        6,
        6
      ],
      [
        8,
        2
      ],
      [
        3,
        5
      ],
      [
        8,
        8
      ],
      [
        4,
        8
      ],
      [
        5,
        4
      ],
      [
        1,
        4
      ],
      [
        9,
        10
      ],
      [
        3,
        2
      ],
      [
        10,
        3
      ],
      [
        6,
        0
      ]
    ],
    "12": [
      [
        3,
        5
      ],
      [
        8,
        2
      ],
      [
        1,
        10
      ],
      [
        0,
        1
      ],
      [
        11,
        9
      ],
      [
        6,
        0
      ],
      [
        3,
        8
      ],
      [
        10,
        3
      ],
      [
        1,
        11
      ],
      [
        11,
        11
      ],
      [
        9,
        6
      ],
      [
        2,
        1
      ],
      [
        9,
        9
      ],
      [
        8,
        6
      ],
      [
        10,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        7
      ],
      [
        4,
        11
      ],
      [
        4,
        3
      ],
      [
        0,
        4
      ],
      [
        10,
        6
      ],
      [
        5,
        8
      ],
      [
        3,
        2
      ]
    ],
    "13": [
      [
        8,
        3
      ],
      [
        1,
        6
      ],
      [
        0,
        0
      ],
      [
        0,
        7
      ],
      [
        7,
        12
      ],
      [
        12,
        11
      ],
      [
        7,
        8
      ],
      [
        0,
        4
      ],
      [
        12,
        5
      ],
      [
        4,
        2
      ],
      [
        10,
        1
      ],
      [
        9,
        11
      ],
      [
        2,
        12
      ],
      [
        2,
        10
      ],
      [
        9,
        8
      ],
      [
        12,
        1
      ],
      [
        1,
        4
      ],
      [
        8,
        0
      ],
      [
        3,
        6
      ],
      [
        8,
        2
      ],
      [
        11,
        11
      ],
      [
        6,
        3
      ],
      [
        10,
        0
      ],
      [
        7,
        9
      ],
      [
        10,
        8
      ],
      [
        5,
        7
      ]
    ],
    "14": [
      [
        7,
        12
      ],
      [
        1,
        12
      ],
      [
        12,
        10
      ],
      [
        13,
        2
      ],
      [
        1,
        13
      ],
      [
        13,
        10
      ],
      [
        6,
        1
      ],
      [
        6,
        10
      ],
      [
        12,
        0
      ],
      [
        5,
        4
      ],
      [
        0,
        1
      ],
      [
        11,
        13
      ],
      [
        0,
        13
      ],
      [
        10,
        5
      ],
      [
        9,
        2
      ],
      [
        13,
        11
      ],
      [
        11,
        9
      ],
      [
        9,
        0
      ],
      [
        4,
        0
      ],
      [
        2,
        8
      ],
      [
        7,
        11
      ],
      [
        2,
        12
      ],
      [
        5,
        5
      ],
      [
        6,
        7
      ],
      [
        0,
        5
      ],
      [
        8,
        3
      ],
      [
        3,
        6
      ]
    ],
    "15": [
      [
        6,
        1
      ],
      [
        5,
        0
      ],
      [
        13,
        7
      ],
      [
        2,
        10
      ],
      [
        9,
        12
      ],
      [
        9,
        14
      ],
      [
        11,
        7
      ],
      [
        1,
        10
      ],
      [
        4,
        3
      ],
      [
        1,
        11
      ],
      [
        3,
        6
      ],
      [
        0,
        2
      ],
      [
        0,
        10
      ],
      [
        14,
        0
      ],
      [
        3,
        9
      ],
      [
        7,
        11
      ],
      [
        13,
        9
      ],
      [
        14,
        5
      ],
      [
        0,
        1
      ],
      [
        10,
        3
      ],
      [
        12,
        13
      ],
      [
        12,
        14
      ],
      [
        8,
        0
      ],
      [
        7,
        2
      ],
      [
        4,
        1
      ],
      [
        8,
        6
      ],
      [
        13,
        13
      ],
      [
        14,
        14
      ],
      [
        11,
        11
      ]
    ],
    "16": [
      [
        0,
        1
      ],
      [
        14,
        0
      ],
      [
        15,
        13
      ],
      [
        12,
        2
      ],
      [
        1,
        14
      ],
      [
        10,
        13
      ],
      [
        0,
        2
      ],
      [
        2,
        1
      ],
      [
        2,
        3
      ],
      [
        3,
        15
      ],
      [
        5,
        1
      ],
      [
        14,
        2
      ],
      [
        7,
        6
      ],
      [
        15,
        15
      ],
      [
        14,
        5
      ],
      [
        6,
        3
      ],
      [
        9,
        11
      ],
      [
        12,
        4
      ],
      [
        3,
        12
      ],
      [
        13,
        11
      ],
      [
        15,
        10
      ],
      [
        6,
        15
      ],
      [
        1,
        12
      ],
      [
        4,
        6
      ],
      [
        13,
        0
      ],
      [
        11,
        8
      ],
      [
        8,
        4
      ],
      [
        4,
        11
      ],
      [
        4,
        8
      ],
      [
        9,
        9
      ],
      [
        1,
        10
      ]
    ],
    "17": [
      [
        6,
        16
      ],
      [
        0,
        0
      ],
      [
        14,
        12
      ],
      [
        2,
        4
      ],
      [
        16,
        14
      ],
      [
        9,
        5
      ],
      [
        3,
        0
      ],
      [
        8,
        1
      ],
      [
        16,
        10
      ],
      [
        16,
        12
      ],
      [
        2,
        2
      ],
      [
        11,
        8
      ],
      [
        13,
        3
      ],
      [
        12,
        15
      ],
      [
        1,
        0
      ],
      [
        3,
        5
      ],
      [
        5,
        16
      ],
      [
        3,
        2
      ],
      [
        2,
        6
      ],
      [
        7,
        10
      ],
      [
        0,
        9
      ],
      [
        10,
        15
      ],
      [
        13,
        1
      ],
      [
        7,
        8
      ],
      [
        1,
        14
      ],
      [
        4,
        11
      ],
      [
        1,
        16
      ],
      [
        5,
        7
      ],
      [
        14,
        9
      ],
      [
        5,
        13
      ],
      [
        11,
        3
      ],
      [
        15,
        13
      ],
      [
        10,
        13
      ]
    ],
    "18": [
      [
        0,
        2
      ],
      [
        0,
        9
      ],
      [
        7,
        6
      ],
      [
        15,
        0
      ],
      [
        3,
        7
      ],
      [
        12,
        11
      ],
      [
        13,
        11
      ],
      [
        11,
        3
      ],
      [
        16,
        15
      ],
      [
        11,
        1
      ],
      [
        12,
        13
      ],
      [
        1,
        17
      ],
      [
        8,
        9
      ],
      [
        14,
        12
      ],
      [
        17,
        4
      ],
      [
        1,
        14
      ],
      [
        2,
        2
      ],
      [
        4,
        16
      ],
      [
        0,
        0
      ],
      [
        15,
        1
      ],
      [
        4,
        6
      ],
      [
        6,
        17
      ],
      [
        17,
        10
      ],
      [
        5,
        14
      ],
      [
        2,
        4
      ],
      [
        16,
        5
      ],
      [
        9,
        3
      ],
      [
        17,
        8
      ],
      [
        1,
        16
      ],
      [
        10,
        6
      ],
      [
        12,
        15
      ],
      [
        7,
        1
      ],
      [
        9,
        0
      ],
      [
        13,
        5
      ],
      [
        4,
        9
      ]
    ],
    "19": [
      [
        8,
        1
      ],
      [
        2,
        15
      ],
      [
        9,
        7
      ],
      [
        16,
        2
      ],
      [
        12,
        18
      ],
      [
        6,
        10
      ],
      [
        7,
        3
      ],
      [
        17,
        14
      ],
      [
        18,
        2
      ],
      [
        15,
        16
      ],
      [
        0,
        13
      ],
      [
        3,
        18
      ],
      [
        17,
        17
      ],
      [
        0,
        15
      ],
      [
        11,
        16
      ],
      [
        5,
        12
      ],
      [
        16,
        4
      ],
      [
        13,
        9
      ],
      [
        5,
        17
      ],
      [
        2,
        5
      ],
      [
        18,
        8
      ],
      [
        2,
        0
      ],
      [
        13,
        12
      ],
      [
        10,
        5
      ],
      [
        1,
        3
      ],
      [
        4,
        13
      ],
      [
        11,
        1
      ],
      [
        15,
        14
      ],
      [
        1,
        4
      ],
      [
        18,
        0
      ],
      [
        11,
        11
      ],
      [
        1,
        10
      ],
      [
        13,
        14
      ],
      [
        16,
        7
      ],
      [
        12,
        6
      ],
      [
        3,
        1
      ]
    ],
    "20": [
      [
        2,
        5
      ],
      [
        17,
        2
      ],
      [
        9,
        15
      ],
      [
        0,
        5
      ],
      [
        7,
        14
      ],
      [
        7,
        10
      ],
      [
        15,
        17
      ],
      [
        11,
        8
      ],
      [
        13,
        15
      ],
      [
        12,
        6
      ],
      [
        12,
        2
      ],
      [
        18,
        19
      ],
      [
        14,
        3
      ],
      [
        5,
        1
      ],
      [
        19,
        4
      ],
      [
        0,
        1
      ],
      [
        18,
        11
      ],
      [
        12,
        3
      ],
      [
        18,
        16
      ],
      [
        16,
        0
      ],
      [
        3,
        18
      ],
      [
        2,
        12
      ],
      [
        3,
        19
      ],
      [
        8,
        4
      ],
      [
        6,
        10
      ],
      [
        4,
        0
      ],
      [
        2,
        10
      ],
      [
        0,
        9
      ],
      [
        16,
        2
      ],
      [
        11,
        13
      ],
      [
        19,
        0
      ],
      [
        7,
        18
      ],
      [
        1,
        19
      ],
      [
        3,
        7
      ],
      [
        1,
        1
      ],
      [
        17,
        17
      ],
      [
        14,
        13
      ],
      [
        13,
        8
      ]
    ],
    "21": [
      [
        17,
        10
      ],
      [
        10,
        11
      ],
      [
        2,
        4
      ],
      [
        8,
        18
      ],
      [
        8,
        17
      ],
      [
        2,
        2
      ],
      [
        16,
        8
      ],
      [
        3,
        20
      ],
      [
        13,
        19
      ],
      [
        0,
        18
      ],
      [
        19,
        15
      ],
      [
        1,
        12
      ],
      [
        1,
        1
      ],
      [
        0,
        12
      ],
      [
        3,
        5
      ],
      [
        10,
        1
      ],
      [
        17,
        16
      ],
      [
        4,
        19
      ],
      [
        9,
        13
      ],
      [
        20,
        19
      ],
      [
        12,
        13
      ],
      [
        7,
        2
      ],
      [
        0,
        20
      ],
      [
        19,
        5
      ],
      [
        16,
        3
      ],
      [
        4,
        9
      ],
      [
        18,
        1
      ],
      [
        7,
        7
      ],
      [
        18,
        16
      ],
      [
        12,
        10
      ],
      [
        11,
        0
      ],
      [
        15,
        14
      ],
      [
        19,
        0
      ],
      [
        5,
        12
      ],
      [
        11,
        4
      ],
      [
        20,
        8
      ],
      [
        20,
        0
      ],
      [
        1,
        6
      ],
      [
        3,
        9
      ],
      [
        18,
        15
      ],
      [
        6,
        17
      ]
    ],
    "22": [
      [
        0,
        19
      ],
      [
        10,
        1
      ],
      [
        0,
        21
      ],
      [
        1,
        11
      ],
      [
        2,
        5
      ],
      [
        21,
        18
      ],
      [
        8,
        7
      ],
      [
        20,
        20
      ],
      [
        21,
        21
      ],
      [
        18,
        8
      ],
      [
        20,
        16
      ],
      [
        15,
        19
      ],
      [
        10,
        2
      ],
      [
        15,
        7
      ],
      [
        4,
        16
      ],
      [
        13,
        14
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ],
      [
        18,
        4
      ],
      [
        19,
        4
      ],
      [
        2,
        19
      ],
      [
        6,
        5
      ],
      [
        17,
        9
      ],
      [
        5,
        20
      ],
      [
        17,
        0
      ],
      [
        12,
        7
      ],
      [
        16,
        1
      ],
      [
        21,
        9
      ],
      [
        2,
        2
      ],
      [
        14,
        3
      ],
      [
        1,
        2
      ],
      [
        7,
        13
      ],
      [
        13,
        15
      ],
      [
        9,
        20
      ],
      [
        16,
        0
      ],
      [
        18,
        0
      ],
      [
        20,
        18
      ],
      [
        6,
        10
      ],
      [
        19,
        14
      ],
      [
        5,
        15
      ],
      [
        3,
        6
      ],
      [
        15,
        12
      ]
    ],
    "23": [
      [
        20,
        20
      ],
      [
        20,
        22
      ],
      [
        21,
        8
      ],
      [
        22,
        22
      ],
      [
        22,
        13
      ],
      [
        0,
        18
      ],
      [
        10,
        2
      ],
      [
        2,
        21
      ],
      [
        1,
        14
      ],
      [
        18,
        22
      ],
      [
        3,
        15
      ],
      [
        0,
        6
      ],
      [
        7,
        15
      ],
      [
        10,
        0
      ],
      [
        6,
        7
      ],
      [
        8,
        20
      ],
      [
        21,
        1
      ],
      [
        2,
        19
      ],
      [
        4,
        5
      ],
      [
        19,
        13
      ],
      [
        16,
        7
      ],
      [
        12,
        5
      ],
      [
        11,
        20
      ],
      [
        1,
        6
      ],
      [
        5,
        0
      ],
      [
        19,
        17
      ],
      [
        15,
        4
      ],
      [
        14,
        17
      ],
      [
        5,
        1
      ],
      [
        21,
        3
      ],
      [
        17,
        12
      ],
      [
        22,
        19
      ],
      [
        18,
        16
      ],
      [
        5,
        21
      ],
      [
        9,
        11
      ],
      [
        3,
        18
      ],
      [
        7,
        19
      ],
      [
        0,
        21
      ],
      [
        17,
        13
      ],
      [
        6,
        10
      ],
      [
        16,
        3
      ],
      [
        15,
        12
      ],
      [
        2,
        7
      ],
      [
        1,
        0
      ]
    ],
    "24": [
      [
        6,
        1
      ],
      [
        23,
        5
      ],
      [
        13,
        21
      ],
      [
        0,
        12
      ],
      [
        11,
        6
      ],
      [
        17,
        21
      ],
      [
        20,
        18
      ],
      [
        16,
        3
      ],
      [
        0,
        0
      ],
      [
        4,
        14
      ],
      [
        23,
        4
      ],
      [
        14,
        2
      ],
      [
        8,
        7
      ],
      [
        1,
        10
      ],
      [
        16,
        23
      ],
      [
        23,
        19
      ],
      [
        7,
        22
      ],
      [
        9,
        8
      ],
      [
        17,
        9
      ],
      [
        18,
        3
      ],
      [
        19,
        5
      ],
      [
        15,
        9
      ],
      [
        19,
        11
      ],
      [
        22,
        19
      ],
      [
        10,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        22,
        13
      ],
      [
        15,
        19
      ],
      [
        10,
        0
      ],
      [
        21,
        0
      ],
      [
        3,
        20
      ],
      [
        20,
        17
      ],
      [
        5,
        17
      ],
      [
        21,
        4
      ],
      [
        20,
        23
      ],
      [
        2,
        20
      ],
      [
        1,
        7
      ],
      [
        21,
        2
      ],
      [
        7,
        17
      ],
      [
        12,
        15
      ],
      [
        9,
        14
      ],
      [
        5,
        21
      ],
      [
        2,
        16
      ],
      [
        4,
        11
      ]
    ],
    "25": [
      [
        16,
        3
      ],
      [
        7,
        6
      ],
      [
        6,
        20
      ],
      [
        21,
        10
      ],
      [
        18,
        14
      ],
      [
        13,
        15
      ],
      [
        19,
        1
      ],
      [
        5,
        2
      ],
      [
        18,
        11
      ],
      [
        3,
        0
      ],
      [
        4,
        17
      ],
      [
        11,
        16
      ],
      [
        2,
        6
      ],
      [
        23,
        23
      ],
      [
        10,
        11
      ],
      [
        5,
        22
      ],
      [
        0,
        1
      ],
      [
        16,
        8
      ],
      [
        12,
        24
      ],
      [
        1,
        22
      ],
      [
        19,
        21
      ],
      [
        23,
        18
      ],
      [
        1,
        16
      ],
      [
        22,
        18
      ],
      [
        15,
        3
      ],
      [
        21,
        24
      ],
      [
        21,
        4
      ],
      [
        8,
        8
      ],
      [
        2,
        12
      ],
      [
        2,
        0
      ],
      [
        15,
        5
      ],
      [
        5,
        7
      ],
      [
        8,
        2
      ],
      [
        10,
        5
      ],
      [
        20,
        23
      ],
      [
        24,
        14
      ],
      [
        0,
        4
      ],
      [
        1,
        21
      ],
      [
        3,
        2
      ],
      [
        4,
        13
      ],
      [
        24,
        9
      ],
      [
        22,
        13
      ],
      [
        17,
        15
      ],
      [
        17,
        24
      ],
      [
        13,
        21
      ],
      [
        14,
        19
      ],
      [
        14,
        23
      ]
    ],
    "26": [
      [
        20,
        13
      ],
      [
        1,
        5
      ],
      [
        11,
        3
      ],
      [
        7,
        9
      ],
      [
        23,
        24
      ],
      [
        2,
        2
      ],
      [
        25,
        23
      ],
      [
        24,
        4
      ],
      [
        17,
        2
      ],
      [
        24,
        0
      ],
      [
        5,
        22
      ],
      [
        20,
        19
      ],
      [
        23,
        14
      ],
      [
        0,
        15
      ],
      [
        6,
        16
      ],
      [
        5,
        17
      ],
      [
        23,
        21
      ],
      [
        15,
        16
      ],
      [
        21,
        3
      ],
      [
        0,
        5
      ],
      [
        6,
        25
      ],
      [
        8,
        18
      ],
      [
        2,
        20
      ],
      [
        19,
        6
      ],
      [
        3,
        5
      ],
      [
        15,
        21
      ],
      [
        21,
        24
      ],
      [
        5,
        7
      ],
      [
        13,
        17
      ],
      [
        3,
        0
      ],
      [
        17,
        6
      ],
      [
        22,
        3
      ],
      [
        18,
        25
      ],
      [
        4,
        23
      ],
      [
        0,
        21
      ],
      [
        25,
        19
      ],
      [
        24,
        11
      ],
      [
        22,
        13
      ],
      [
        1,
        12
      ],
      [
        16,
        12
      ],
      [
        7,
        4
      ],
      [
        14,
        19
      ],
      [
        25,
        24
      ],
      [
        17,
        1
      ],
      [
        8,
        22
      ],
      [
        10,
        20
      ],
      [
        11,
        6
      ],
      [
        4,
        25
      ],
      [
        18,
        8
      ]
    ],
    "27": [
      [
        21,
        0
      ],
      [
        11,
        20
      ],
      [
        3,
        20
      ],
      [
        2,
        25
      ],
      [
        9,
        1
      ],
      [
        16,
        16
      ],
      [
        8,
        9
      ],
      [
        16,
        17
      ],
      [
        22,
        21
      ],
      [
        1,
        2
      ],
      [
        3,
        15
      ],
      [
        18,
        11
      ],
      [
        15,
        26
      ],
      [
        11,
        14
      ],
      [
        12,
        1
      ],
      [
        25,
        3
      ],
      [
        22,
        17
      ],
      [
        24,
        3
      ],
      [
        25,
        24
      ],
      [
        24,
        0
      ],
      [
        23,
        13
      ],
      [
        19,
        13
      ],
      [
        20,
        10
      ],
      [
        10,
        23
      ],
      [
        0,
        2
      ],
      [
        3,
        8
      ],
      [
        18,
        6
      ],
      [
        1,
        4
      ],
      [
        0,
        18
      ],
      [
        17,
        26
      ],
      [
        1,
        8
      ],
      [
        6,
        25
      ],
      [
        19,
        19
      ],
      [
        0,
        24
      ],
      [
        26,
        21
      ],
      [
        21,
        1
      ],
      [
        7,
        5
      ],
      [
        5,
        25
      ],
      [
        4,
        12
      ],
      [
        22,
        26
      ],
      [
        13,
        7
      ],
      [
        2,
        4
      ],
      [
        5,
        23
      ],
      [
        23,
        9
      ],
      [
        2,
        5
      ],
      [
        25,
        22
      ],
      [
        26,
        3
      ],
      [
        9,
        7
      ],
      [
        20,
        9
      ],
      [
        10,
        16
      ]
    ],
    "28": [
      [
        3,
        18
      ],
      [
        23,
        4
      ],
      [
        4,
        0
      ],
      [
        19,
        14
      ],
      [
        8,
        20
      ],
      [
        25,
        24
      ],
      [
        9,
        3
      ],
      [
        26,
        25
      ],
      [
        23,
        9
      ],
      [
        10,
        26
      ],
      [
        0,
        13
      ],
      [
        5,
        23
      ],
      [
        24,
        1
      ],
      [
        1,
        18
      ],
      [
        0,
        25
      ],
      [
        10,
        0
      ],
      [
        14,
        8
      ],
      [
        12,
        19
      ],
      [
        22,
        26
      ],
      [
        5,
        25
      ],
      [
        16,
        22
      ],
      [
        20,
        7
      ],
      [
        7,
        10
      ],
      [
        20,
        12
      ],
      [
        26,
        27
      ],
      [
        20,
        2
      ],
      [
        13,
        4
      ],
      [
        17,
        15
      ],
      [
        8,
        0
      ],
      [
        1,
        22
      ],
      [
        3,
        11
      ],
      [
        27,
        20
      ],
      [
        24,
        3
      ],
      [
        2,
        13
      ],
      [
        4,
        1
      ],
      [
        19,
        2
      ],
      [
        27,
        27
      ],
      [
        9,
        5
      ],
      [
        0,
        26
      ],
      [
        2,
        5
      ],
      [
        26,
        19
      ],
      [
        23,
        27
      ],
      [
        27,
        15
      ],
      [
        21,
        21
      ],
      [
        6,
        3
      ],
      [
        16,
        21
      ],
      [
        25,
        9
      ],
      [
        7,
        13
      ],
      [
        18,
        11
      ],
      [
        21,
        16
      ],
      [
        11,
        23
      ],
      [
        1,
        10
      ]
    ],
    "29": [
      [
        18,
        18
      ],
      [
        5,
        0
      ],
      [
        16,
        26
      ],
      [
        1,
        27
      ],
      [
        4,
        19
      ],
      [
        2,
        27
      ],
      [
        1,
        0
      ],
      [
        27,
        28
      ],
      [
        6,
        22
      ],
      [
        24,
        7
      ],
      [
        3,
        2
      ],
      [
        23,
        1
      ],
      [
        5,
        9
      ],
      [
        22,
        16
      ],
      [
        14,
        7
      ],
      [
        26,
        24
      ],
      [
        0,
        16
      ],
      [
        26,
        13
      ],
      [
        15,
        12
      ],
      [
        23,
        17
      ],
      [
        11,
        1
      ],
      [
        19,
        0
      ],
      [
        21,
        24
      ],
      [
        8,
        25
      ],
      [
        4,
        11
      ],
      [
        18,
        3
      ],
      [
        5,
        2
      ],
      [
        7,
        2
      ],
      [
        9,
        23
      ],
      [
        28,
        4
      ],
      [
        25,
        26
      ],
      [
        9,
        11
      ],
      [
        23,
        21
      ],
      [
        2,
        23
      ],
      [
        2,
        20
      ],
      [
        20,
        9
      ],
      [
        16,
        27
      ],
      [
        15,
        28
      ],
      [
        3,
        8
      ],
      [
        11,
        3
      ],
      [
        1,
        5
      ],
      [
        10,
        6
      ],
      [
        4,
        14
      ],
      [
        0,
        28
      ],
      [
        19,
        15
      ],
      [
        8,
        17
      ],
      [
        24,
        24
      ],
      [
        13,
        25
      ],
      [
        3,
        5
      ],
      [
        27,
        26
      ],
      [
        0,
        20
      ],
      [
        13,
        21
      ],
      [
        25,
        13
      ],
      [
        20,
        10
      ]
    ],
    "30": [
      [
        29,
        0
      ],
      [
        8,
        28
      ],
      [
        19,
        5
      ],
      [
        9,
        22
      ],
      [
        11,
        3
      ],
      [
        21,
        29
      ],
      [
        5,
        14
      ],
      [
        16,
        24
      ],
      [
        2,
        4
      ],
      [
        1,
        12
      ],
      [
        25,
        2
      ],
      [
        24,
        29
      ],
      [
        0,
        18
      ],
      [
        23,
        11
      ],
      [
        14,
        24
      ],
      [
        20,
        14
      ],
      [
        26,
        13
      ],
      [
        26,
        9
      ],
      [
        7,
        1
      ],
      [
        13,
        2
      ],
      [
        25,
        0
      ],
      [
        5,
        7
      ],
      [
        6,
        25
      ],
      [
        10,
        15
      ],
      [
        7,
        2
      ],
      [
        24,
        21
      ],
      [
        29,
        20
      ],
      [
        3,
        19
      ],
      [
        15,
        5
      ],
      [
        1,
        25
      ],
      [
        18,
        19
      ],
      [
        27,
        6
      ],
      [
        29,
        16
      ],
      [
        26,
        6
      ],
      [
        23,
        21
      ],
      [
        4,
        3
      ],
      [
        0,
        26
      ],
      [
        2,
        24
      ],
      [
        0,
        27
      ],
      [
        15,
        8
      ],
      [
        14,
        28
      ],
      [
        28,
        26
      ],
      [
        19,
        1
      ],
      [
        28,
        29
      ],
      [
        6,
        10
      ],
      [
        24,
        27
      ],
      [
        4,
        1
      ],
      [
        3,
        15
      ],
      [
        28,
        28
      ],
      [
        21,
        11
      ],
      [
        27,
        20
      ],
      [
        4,
        4
      ],
      [
        14,
        23
      ],
      [
        17,
        23
      ],
      [
        3,
        10
      ]
    ]
  }
}
